Machine Learning for the EUSO-SPB2 Fluorescence Telescope Data Analysis

The Extreme Universe Space Observatory on a Super Pressure Balloon 2 (EUSO-SPB2) is the most advanced balloon mission undertaken by the JEM-EUSO collaboration. EUSO-SPB2 is built on the experience of previous stratosphere missions, EUSO-Balloon and EUSO-SPB, and of the Mini-EUSO space mission currently active onboard the International Space Station. EUSO- SPB2 is equipped with two instruments: a fluorescence telescope aimed at registering ultra-high energy cosmic rays (UHECRs) with an energy above 2 EeV and a Cherenkov telescope built to measure direct Cherenkov emission from cosmic rays with energies above 1 PeV. The EUSO-SPB2 mission will provide pioneering observations on the path towards a space-based multi-messenger observatory. As such, a special attention was paid to the development of triggers and other software aimed at comprehensive data analysis. A whole number of methods based on machine learning (ML) and neural networks was developed during the construction of the experiment and a few others are under active development. Here we provide a brief review of the ML-based methods already implemented in the instrument and the ground software and report preliminary results on the ML-based reconstruction of UHECR parameters for the fluorescence telescope.

==> build.sh <==
#!/bin/sh 
pdflatex main.tex && 
bibtex main.aux && 
pdflatex main.tex && 
pdflatex main.tex && 
pdflatex main.tex &&
rm  *.aux *.log *.lof *.blg *.bbl *.out *.lot *.toc

